Optimization-Driven Adaptive Experimentation

Real-world experiments involve batched & delayed feedback, non-stationarity, multiple objectives & constraints, and (often some) personalization. Tailoring adaptive methods to address these challenges on a per-problem basis is infeasible, and static designs remain the de facto standard. Focusing on short-horizon ($\le 10$) adaptive experiments, we move away from bespoke algorithms and present a mathematical programming formulation that can flexibly incorporate a wide range of objectives, constraints, and statistical procedures. We formulating a dynamic program based on central limit approximations, which enables the use of scalable optimization methods based on auto-differentiation and GPU parallelization. To evaluate our framework, we implement a simple heuristic planning method ("solver") and benchmark it across hundreds of problem instances involving non-stationarity, personalization, and multiple objectives & constraints. Unlike bespoke methods (e.g., Thompson sampling variants), our mathematical programming framework provides consistent gains over static randomized control trials and exhibits robust performance across problem instances.

==> make-arxiv.sh <==
#!/bin/sh

rm -rf ./arxiv-submission/;

mkdir ./arxiv-submission;
cp main.tex arxiv-submission/;
cp main.bbl arxiv-submission/;
cp abstract.tex arxiv-submission/;
cp introduction.tex arxiv-submission/;
cp formulation.tex arxiv-submission/;
cp mdp.tex arxiv-submission/;
cp benchmarking.tex arxiv-submission/;
cp experiments.tex arxiv-submission/;
cp discussion.tex arxiv-submission/;
cp extensions.tex arxiv-submission/;
cp more-experiments.tex arxiv-submission/;
cp proof-limit-experiment.tex arxiv-submission/;
cp proof-mdp.tex arxiv-submission/;
cp proof-asymptotic.tex arxiv-submission/;
cp implementation.tex arxiv-submission/;

cd ./arxiv-submission/;
mkdir macros;
cd macros;
cp ../../../macros/statistics-macros.sty ./;
cp ../../../macros/packages.sty ./;
cp ../../../macros/formatting.sty ./;
cd ../../

cd ./arxiv-submission/;
mkdir fig;
cd fig;
cp ../../fig/* ./

